Loss Landscape Dependent Self-Adjusting Learning Rates in Decentralized Stochastic Gradient Descent

Distributed Deep Learning (DDL) is essential for large-scale Deep Learning (DL) training. Synchronous Stochastic Gradient Descent (SSGD) 1 is the de facto DDL optimization method. Using a sufficiently large batch size is critical to achieving DDL runtime speedup. In a large batch setting, the learning rate must be increased to compensate for the reduced number of parameter updates. However, a large learning rate may harm convergence in SSGD and training could easily diverge. Recently, Decentralized Parallel SGD (DPSGD) has been proposed to improve distributed training speed. In this paper, we find that DPSGD not only has a system-wise run-time benefit but also a significant convergence benefit over SSGD in the large batch setting. Based on a detailed analysis of the DPSGD learning dynamics, we find that DPSGD introduces additional landscape-dependent noise that automatically adjusts the effective learning rate to improve convergence. In addition, we theoretically show that this noise smoothes the loss landscape, hence allowing a larger learning rate. We conduct extensive studies over 18 state-of-the-art DL models/tasks and demonstrate that DPSGD often converges in cases where SSGD diverges for large learning rates in the large batch setting. Our findings are consistent across two different application domains: Computer Vision (CIFAR10 and ImageNet-1K) and Automatic Speech Recognition (SWB300 and SWB2000), and two different types of neural network models: Convolutional Neural Networks and Long Short-Term Memory Recurrent Neural Networks.

==> data/cifar10/2dcontour/list_and_replace_long_pdf_name.sh <==
find . -type f -name '*.pdf' -print0 | while IFS= read -r -d '' file; do
    new_file=`echo "$file" | sed 's/pth.*loss_//g'`
    mv $file ${new_file}
done


==> data/cifar10/2dcontour/vgg/dpsgd/e1/tmp/list_and_replace.sh <==
find . -type f -name '*.pdf' -print0 | while IFS= read -r -d '' file; do
    new_file=`echo "$file" | sed 's/pth.*loss_//g'`
    mv $file ${new_file}
done


==> data/cifar10/hessian/list_and_replace_long_pdf_name.sh <==
find . -type f -name '*.pdf' -print0 | while IFS= read -r -d '' file; do
    new_file=`echo "$file" | sed 's/pth.*eig_//g'`
    mv $file ${new_file}
done


==> figures/plot.py <==
import matplotlib.pyplot as  plt
import numpy as np
from matplotlib import rcParams
from matplotlib.ticker import MaxNLocator
import itertools
from mpl_toolkits.axes_grid1.inset_locator import inset_axes
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition
from mpl_toolkits.axes_grid1.inset_locator import zoomed_inset_axes, mark_inset

length=6
goldRatio=0.618

baseline_color='black'
dpsgd_color='green'
sync_color='red'
sync_noise_color='blue'
noise_line_width=5
# all the models in the raw txt files
models=["efficientnetb0", "vgg", "resnet",  "googlenet", "mobilenet",  "mobilenetv2",	"densenet", "shufflenet" , "resnext", "preactresnet" , "senet18"]

# all the models presented in our paper
models_ordered=["efficientnetb0","senet18", "vgg", "resnet","densenet","mobilenet",  "mobilenetv2","shufflenet" , "googlenet","resnext"]

def plot_cifar_conv_single(ax, model, baseline_data, sync_data, dpsgd_data , legendLoc=0):
    print(model)
    n_epochs = baseline_data.size
    x_axis= np.arange(1,n_epochs+1)*16 # 16 is # of learners, 1 epoch is equal to 16 epochs
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.set_ylim(0,100)
    ax.set_title(model)
    # plot baseline, sync, dpsgd
    baseline=baseline_data[n_epochs-1]
    ax.plot(x_axis, np.full(baseline_data.shape, baseline), '.', label='Baseline', color=baseline_color)
    #ax.plot(x_axis, baseline_data, '-', label='Baseline', color=baseline_color)
    ax.plot(x_axis, sync_data, '-', label='SSGD', color=sync_color)
    ax.plot(x_axis, dpsgd_data, '-', label='DPSGD', color=dpsgd_color)
    ax.grid(linestyle='dotted', alpha=0.5)
    if(legendLoc !=0 ):
        leg = ax.legend(loc=legendLoc, fancybox=True, framealpha=0.5)


def plot_cifar_conv_all(baseline_file, baseline_bs, baseline_lr, dist_file, dist_bs, dist_lr, dest_file):
    L=length*3
    W=length*goldRatio*3*0.5
    fig, axes = plt.subplots(nrows=2, ncols=5, sharex=False, sharey=False, figsize=(L,W))
    fig.tight_layout(pad=3)
    plot_idx=0
    baseline_data=np.genfromtxt(baseline_file, skip_header=1)
    baseline_data=baseline_data.T
    dist_data=np.genfromtxt(dist_file, skip_header=2)
    dist_data=dist_data.T

    baseline_map={}
    sync_map={}
    dpsgd_map={}
    idx=0
    for m in models:
        idx=idx+1
        baseline_map[m]=baseline_data[idx]
        sync_map[m]=dist_data[2*idx-1]
        dpsgd_map[m]=dist_data[2*idx]
    for m in models_ordered:
        if(plot_idx==9):
            loc=4
        else:
            loc=0
        plot_cifar_conv_single(axes[plot_idx/5][plot_idx%5], m, 
                               baseline_map[m],
                               sync_map[m],
                               dpsgd_map[m],
                               loc)
        plot_idx=plot_idx+1

        
    fig.text(0.5, 0.05, 'Epochs', ha='center', fontsize=20, va='center')
    fig.text(0.015, 0.5, 'Accuracy(%)', fontsize=20, ha='center', va='center', rotation='vertical')
    plt.savefig(dest_file)
    plt.close()
    

def plot_swb_conv_single(ax, title, baseline_data, sync_data, dpsgd_data , legendLoc=0):
    print(title)
    n_epochs = baseline_data.size
    x_axis= np.arange(1,n_epochs+1) # 16 is # of learners, 1 epoch is equal to 16 epochs
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.set_ylim(0,11)
    ax.set_title(title)
    # plot baseline, sync, dpsgd
    baseline=baseline_data[n_epochs-1]
    ax.plot(x_axis, np.full(baseline_data.shape, baseline), '.', label='Baseline', color=baseline_color)
    #ax.plot(x_axis, baseline_data, '-', label='Baseline', color=baseline_color)
    ax.plot(x_axis, sync_data, '-', label='SSGD', color=sync_color)
    ax.plot(x_axis, dpsgd_data, '-', label='DPSGD', color=dpsgd_color)
    ax.grid(linestyle='dotted', alpha=0.5)
    if(legendLoc !=0 ):
        leg = ax.legend(loc=legendLoc, fancybox=True, framealpha=0.5)
        
def plot_swb_conv_all(baseline_file,  dist_file, dest_file):
    L=length*3
    W=length*goldRatio*3*0.4
    fig, axes = plt.subplots(nrows=1, ncols=3, sharex=False, sharey=False, figsize=(L,W))
    fig.tight_layout(pad=3)
    model_idx=0
    baseline_data=np.genfromtxt(baseline_file, skip_header=1)
    baseline_data=baseline_data.T
    dist_data=np.genfromtxt(dist_file, skip_header=2)
    dist_data=dist_data.T
    batch_sizes=[2048,4096,8192]
    for bs in batch_sizes:
        ax=plt.gca()
        if(model_idx==0):
            loc=2
        else:
            loc=0
        plot_swb_conv_single(axes[model_idx%3], "BS"+str(bs), 
                               baseline_data[1], # the first column in the origin data file is epoch number, thus we pick the 2nd column 
                               dist_data[2*model_idx+1], dist_data[2*model_idx+2] ,
                               loc)
        model_idx=model_idx+1
        
        
    fig.text(0.5, 0.065, 'Epochs', ha='center', fontsize=20, va='center')
    fig.text(0.02, 0.5, 'Heldout-Loss', fontsize=20, ha='center', va='center', rotation='vertical')
    plt.savefig(dest_file)
    plt.close()


def plot_noise_cifar_single(ax, title, sync_data, sync_noise_data, dpsgd_data , legendLoc=0):
    print(title)
    n_epochs = sync_data.size
    x_axis= np.arange(1,n_epochs+1)*16 # 16 is # of learners, 1 epoch is equal to 16 epochs
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.set_ylim(0,100)
    ax.set_title(title)
    ax.plot(x_axis, sync_data, '-', label='SSGD', color=sync_color, linewidth=noise_line_width)
    ax.plot(x_axis, sync_noise_data, '-', label='SSGD-noise', color=sync_noise_color, linewidth=noise_line_width)
    ax.plot(x_axis, dpsgd_data, '-', label='DPSGD', color=dpsgd_color, linewidth=noise_line_width)
    ax.grid(linestyle='dotted', alpha=0.5)
    if(legendLoc !=0 ):
        leg = ax.legend(loc=legendLoc, fancybox=True, framealpha=0.5)
    ax.set_xlabel('Epochs')
    ax.set_ylabel('Accuracy(%)')
    
def plot_noise_swb_single(ax, title, sync_data, sync_noise_data, dpsgd_data , legendLoc=0):
    print(title)
    n_epochs = sync_data.size
    x_axis= np.arange(1,n_epochs+1) # 16 is # of learners, 1 epoch is equal to 16 epochs
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.yaxis.set_major_locator(MaxNLocator(integer=True))
    ax.xaxis.set_major_locator(MaxNLocator(integer=True))
    ax.set_ylim(0,11)
    ax.set_title(title)
    ax.plot(x_axis, sync_data, '-', label='SSGD', color=sync_color, linewidth=noise_line_width)
    ax.plot(x_axis, sync_noise_data, '-', label='SSGD-noise', color=sync_noise_color, linewidth=noise_line_width)
    ax.plot(x_axis, dpsgd_data, '-', label='DPSGD', color=dpsgd_color, linewidth=noise_line_width)
    ax.grid(linestyle='dotted', alpha=0.5)
    if(legendLoc !=0 ):
        leg = ax.legend(loc=legendLoc, fancybox=True, framealpha=0.5)
    ax.set_xlabel('Epochs')
    ax.set_ylabel('Heldout-Loss')
    


def plot_noise_all():
    L=length*3
    W=length*goldRatio*3*0.5
    # efficientnetb0
    data=np.genfromtxt('../data/noise/efficientnetb0.txt', skip_header=1)
    data=data.T
    dst_file='efficientnetb0_noise.pdf'
    sync_data=data[1]
    sync_noise_data=data[2]
    dpsgd_data=data[3]
    plot_noise_cifar_single(plt.gca(), 'EfficientNetB0 std=0.04', sync_data, sync_noise_data, dpsgd_data , legendLoc=2)
    plt.savefig(dst_file)
    plt.close()
    
    # senet18
    data=np.genfromtxt('../data/noise/senet18.txt', skip_header=1)
    data=data.T
    dst_file='senet18_noise.pdf'
    sync_data=data[1]
    sync_noise_data=data[2]
    dpsgd_data=data[3]
    plot_noise_cifar_single(plt.gca(), 'Senet18 std=0.01', sync_data, sync_noise_data, dpsgd_data , legendLoc=2)
    plt.savefig(dst_file)
    plt.close()
    
    # swb300
    data=np.genfromtxt('../data/noise/swb300.txt', skip_header=1)
    data=data.T
    dst_file='swb300_noise.pdf'
    sync_data=data[1]
    sync_noise_data=data[2]
    dpsgd_data=data[3]
    plot_noise_swb_single(plt.gca(), 'SWB300 std=0.01, BS=8192', sync_data, sync_noise_data, dpsgd_data , legendLoc=3)
    plt.savefig(dst_file)
    plt.close()
    
    



# plot cifar
plot_cifar_conv_all(baseline_file='../data/cifar10/bs128_lr0.1.txt',  baseline_bs=128,  baseline_lr=0.1,
                              dist_file='../data/cifar10/bs1024_lr0.1.txt', dist_bs=1024, dist_lr=0.1, 
                              dest_file='cifar10_bs1024.pdf')

plot_cifar_conv_all(baseline_file='../data/cifar10/bs128_lr0.1.txt',  baseline_bs=128,  baseline_lr=0.1,
                              dist_file='../data/cifar10/bs2048_lr0.2.txt', dist_bs=2048, dist_lr=0.2, 
                              dest_file='cifar10_bs2048.pdf')

plot_cifar_conv_all(baseline_file='../data/cifar10/bs128_lr0.1.txt',  baseline_bs=128,  baseline_lr=0.1,
                              dist_file='../data/cifar10/bs4096_lr0.4.txt', dist_bs=4096, dist_lr=0.1, 
                              dest_file='cifar10_bs4096.pdf')

plot_cifar_conv_all(baseline_file='../data/cifar10/bs128_lr0.1.txt',  baseline_bs=128,  baseline_lr=0.1,
                              dist_file='../data/cifar10/bs8192_lr0.8.txt', dist_bs=8192, dist_lr=0.8, 
                              dest_file='cifar10_bs8192.pdf')

plot_cifar_conv_all(baseline_file='../data/cifar10/bs128_lr0.1.txt',  baseline_bs=128,  baseline_lr=0.1,
                              dist_file='../data/cifar10/bs8192_lr0.4.txt', dist_bs=8192, dist_lr=0.4, 
                              dest_file='cifar10_bs8192_lr0.4.pdf')


plot_swb_conv_all(baseline_file='../data/swb300/bs256.txt',  
                  dist_file='../data/swb300/dist.txt', 
                  dest_file='swb300.pdf')

plot_swb_conv_all(baseline_file='../data/swb2000/bs256.txt',  
                  dist_file='../data/swb2000/dist.txt', 
                  dest_file='swb2000.pdf')

plot_noise_all()



